Sharper Regret Bounds for Time-Varying Gaussian Process Bandits with Constant Exploration

We study Bayesian optimization in a time-varying environment where the unknown reward function evolves according to a Gaussian process drift model. Existing GP-UCB analyses in this setting typically require the exploration parameter to grow with the horizon to maintain uniform confidence bounds. Using per-round local confidence events, we show that GP-UCB can instead be run with a constant exploration parameter and obtain an expected-regret bound whose coefficient depends on the drift rate. We also derive a sharper time-varying maximum-information-gain bound. For the squared exponential kernel, it yields $\tilde\gamma_T/T=\widetilde{\mathcal O}(\epsilon^{1/2})$ and expected average regret $\widetilde{\mathcal O}(\epsilon^{1/4})$ in the persistent-drift regime. The same constant-exploration analysis also yields realized-regret guarantees. Simulations support the predicted logarithmic dependence of the bound-suggested exploration parameter on $1/\epsilon$.

==> anc/supplementary_code/README.md <==
# Reproducing the TV-GP Bandit Simulation Study

This package regenerates the synthetic simulations and the combined figure used
in the paper. It is self-contained: no external datasets, pretrained models, or
precomputed `.npz` result files are required.

## Contents

- `tvgp_simulation.py`: shared squared-exponential kernel, finite-grid TV-GP
  simulator, and exact Kalman-filter TV-GP-UCB trial code.
- `run_constant_beta_experiment.py`: generates repeat-level `.npz` files for
  the constant-beta grid.
- `run_log_beta_experiment.py`: generates repeat-level `.npz` files for the
  logarithmic baseline `beta_t = 0.8 log(4t)`.
- `make_simulation_figure.py`: reads generated repeat files, computes
  confidence intervals/bootstrap intervals, and writes the combined figure.
- `reproduce_all.py`: convenience wrapper that runs both experiments and then
  regenerates the figure.
- `requirements.txt`: third-party Python dependencies.

The simulations use Python's standard-library `multiprocessing` module for CPU
parallelism. It is therefore intentionally not listed in `requirements.txt`.

## Environment

The code was tested with Python 3.12. From the unzipped package directory, create
and activate an environment with

```bash
python3 -m venv .venv
source .venv/bin/activate
python -m pip install --upgrade pip
python -m pip install -r requirements.txt
```

## Full Paper Reproduction

From this directory, run

```bash
python reproduce_all.py --num-workers 6
```

This default command reproduces the paper-grid experiment:

- action grid: `20 x 20` points on `[0, 1]^2`, so `N = 400`
- horizon: `T = 10000`
- independent repeats: `100`
- constant-beta grid: `np.linspace(0.1, 10.0, 50)`
- drift grid: `np.geomspace(0.001, 1.0, 31)[:-1]`
- spatial kernel: squared exponential with lengthscale `0.1` and variance `1.0`
- observation noise variance: `0.01`
- logarithmic baseline: `beta_t = 0.8 log(4t)`
- base random seed: `42`

The command writes

- `results/constant_beta/results_repeat_*.npz`
- `results/log_beta/results_repeat_*.npz`
- `figures/simulation_study_combined.pdf`
- `figures/simulation_study_combined.png`

The PDF is the figure file to include in the paper. Existing repeat files are
skipped, so interrupted runs can be resumed. Add `--overwrite` to recompute
existing repeat files.

The plotted uncertainty bands match the paper: the left-panel shaded bands are
approximate 95% confidence intervals for the mean average regret, computed as
`mean +/- 1.959963984540054 * standard_error` over independent repeats. The
right-panel intervals are 95% bootstrap percentile intervals for the empirical
minimizing constant beta, using 2000 bootstrap resamples and bootstrap seed
`12345` by default. The dashed line in the right panel is a least-squares fit of
the bootstrap mean optimal beta against `-log(epsilon)`, excluding the eight
largest epsilon values as in the paper figure script.

The paper reports a runtime of approximately 48 hours on a MacBook Pro with an
Apple M1 Pro chip, 8 CPU cores, and 16 GB unified memory. The exact runtime will
vary with the number of workers, thermal throttling, and background load. The
constant-beta experiment dominates the cost because each repeat runs `50 x 30`
long trajectories; the logarithmic baseline runs only `30` trajectories per
repeat. The `--num-workers` argument controls CPU parallelism but does not change
the random seeds or the generated results.

## Quick Checks

To check the code path quickly, run a tiny smoke test:

```bash
python reproduce_all.py --smoke-test --num-workers 1
```

This writes `smoke_results/` and `smoke_figures/`. These outputs are only for
testing the scripts; they do not use the paper grid.

To run the full paper grid with fewer independent repeats, for example three
repeats, use

```bash
python reproduce_all.py \
  --n-repeats 3 \
  --num-workers 6 \
  --output-root test_results \
  --figure-dir test_figures
```

This produces the same type of figure using the paper horizon, beta grid, drift
grid, and kernel/noise parameters, but with much wider uncertainty intervals
because it uses only three repeats.

## Running Steps Separately

The full reproduction command is equivalent to

```bash
python run_constant_beta_experiment.py --num-workers 6
python run_log_beta_experiment.py --num-workers 6
python make_simulation_figure.py
```

The separate commands are useful for resuming or inspecting intermediate
results. For example, after generating only three repeats in `test_results/`,
the figure can be regenerated with

```bash
python make_simulation_figure.py \
  --fixed-dir test_results/constant_beta \
  --heuristic-dir test_results/log_beta \
  --output-dir test_figures
```

All generated results are synthetic draws from the TV-GP model described in the
paper.


==> anc/supplementary_code/make_simulation_figure.py <==
#!/usr/bin/env python3
"""Create the combined simulation-study figure from generated repeat files."""

from __future__ import annotations

import argparse
import os
import re
from pathlib import Path

os.environ.setdefault(
    "MPLCONFIGDIR",
    str(Path(os.environ.get("TMPDIR", "/tmp")) / "tvgp_bandits_matplotlib"),
)
os.environ.setdefault(
    "XDG_CACHE_HOME",
    str(Path(os.environ.get("TMPDIR", "/tmp")) / "tvgp_bandits_cache"),
)
Path(os.environ["MPLCONFIGDIR"]).mkdir(parents=True, exist_ok=True)
Path(os.environ["XDG_CACHE_HOME"]).mkdir(parents=True, exist_ok=True)

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np

from tvgp_simulation import BETA_VALUES, EPS_VALUES, Z_95


PACKAGE_ROOT = Path(__file__).resolve().parent

COLORS = {
    "constant": "#0072B2",
    "heuristic": "#D55E00",
    "summary": "#3A3A3A",
    "optimal": "#111111",
}


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Generate the NeurIPS simulation figure from repeat results."
    )
    parser.add_argument("--fixed-dir", type=Path, default=Path("results/constant_beta"))
    parser.add_argument("--heuristic-dir", type=Path, default=Path("results/log_beta"))
    parser.add_argument("--output-dir", type=Path, default=Path("figures"))
    parser.add_argument(
        "--target-eps",
        type=float,
        nargs="+",
        default=[0.1, 0.01, 0.001],
        help="Epsilon values shown in the regret-vs-beta panel.",
    )
    parser.add_argument("--bootstrap-samples", type=int, default=2000)
    parser.add_argument("--seed", type=int, default=12345)
    parser.add_argument("--fit-exclude-largest-eps", type=int, default=8)
    parser.add_argument("--dpi", type=int, default=400)
    parser.add_argument("--no-png", action="store_true")
    parser.add_argument("--figure-width", type=float, default=6.75)
    parser.add_argument("--figure-height", type=float, default=3.05)
    parser.add_argument("--clip-focus-beta-min", type=float, default=3.0)
    parser.add_argument("--mid-eps-clip-focus-beta-min", type=float, default=1.5)
    parser.add_argument("--no-low-eps-y-clip", action="store_true")
    return parser.parse_args()


def repeat_files(directory: Path) -> list[Path]:
    pattern = re.compile(r"results_repeat_(\d+)\.npz$")
    indexed_files: list[tuple[int, Path]] = []

    if not directory.exists():
        raise FileNotFoundError(f"Directory does not exist: {directory}")

    for path in directory.iterdir():
        match = pattern.match(path.name)
        if match:
            indexed_files.append((int(match.group(1)), path))

    if not indexed_files:
        raise FileNotFoundError(f"No results_repeat_*.npz files found in {directory}")

    indexed_files.sort(key=lambda item: item[0])
    return [path for _, path in indexed_files]


def load_fixed_repeats(directory: Path) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    arrays = []
    beta_values = None
    eps_values = None

    for path in repeat_files(directory):
        with np.load(path) as data:
            regret_rates = np.asarray(data["regret_rates"], dtype=float)
            if "beta_values" in data.files:
                file_beta_values = np.asarray(data["beta_values"], dtype=float)
            elif regret_rates.shape[0] == len(BETA_VALUES):
                file_beta_values = BETA_VALUES
            else:
                raise KeyError(
                    f"{path} does not contain beta_values and its shape does "
                    "not match the paper beta grid"
                )

            if "eps_values" in data.files:
                file_eps_values = np.asarray(data["eps_values"], dtype=float)
            elif regret_rates.shape[1] == len(EPS_VALUES):
                file_eps_values = EPS_VALUES
            else:
                raise KeyError(
                    f"{path} does not contain eps_values and its shape does "
                    "not match the paper epsilon grid"
                )

        expected_shape = (len(file_beta_values), len(file_eps_values))
        if regret_rates.shape != expected_shape:
            raise ValueError(
                f"{path} has regret_rates shape {regret_rates.shape}; "
                f"expected {expected_shape}"
            )

        if beta_values is None:
            beta_values = file_beta_values
            eps_values = file_eps_values
        elif not np.allclose(file_beta_values, beta_values) or not np.allclose(
            file_eps_values, eps_values
        ):
            raise ValueError(f"{path} uses a different beta or epsilon grid")

        arrays.append(regret_rates)

    return np.stack(arrays, axis=-1), beta_values, eps_values


def load_log_repeats(directory: Path) -> tuple[np.ndarray, np.ndarray]:
    arrays = []
    eps_values = None

    for path in repeat_files(directory):
        with np.load(path) as data:
            regret_rates = np.asarray(data["regret_rates"], dtype=float)
            if "eps_values" in data.files:
                file_eps_values = np.asarray(data["eps_values"], dtype=float)
            elif regret_rates.shape[0] == len(EPS_VALUES):
                file_eps_values = EPS_VALUES
            else:
                raise KeyError(
                    f"{path} does not contain eps_values and its shape does "
                    "not match the paper epsilon grid"
                )

        if regret_rates.shape != (len(file_eps_values),):
            raise ValueError(
                f"{path} has regret_rates shape {regret_rates.shape}; "
                f"expected {(len(file_eps_values),)}"
            )

        if eps_values is None:
            eps_values = file_eps_values
        elif not np.allclose(file_eps_values, eps_values):
            raise ValueError(f"{path} uses a different epsilon grid")

        arrays.append(regret_rates)

    return np.stack(arrays, axis=-1), eps_values


def style_for_paper() -> None:
    plt.style.use("seaborn-v0_8-paper")
    plt.rcParams.update(
        {
            "figure.dpi": 160,
            "savefig.dpi": 400,
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "mathtext.fontset": "stix",
            "axes.labelsize": 8.5,
            "axes.titlesize": 8.5,
            "xtick.labelsize": 7.5,
            "ytick.labelsize": 7.5,
            "legend.fontsize": 7.2,
            "lines.linewidth": 1.35,
            "axes.linewidth": 0.65,
            "xtick.major.width": 0.65,
            "ytick.major.width": 0.65,
            "xtick.major.size": 2.5,
            "ytick.major.size": 2.5,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "text.usetex": False,
        }
    )


def mean_and_ci(values: np.ndarray, axis: int) -> tuple[np.ndarray, np.ndarray]:
    mean = np.mean(values, axis=axis)
    n = values.shape[axis]
    if n <= 1:
        return mean, np.zeros_like(mean)

    sem = np.std(values, axis=axis, ddof=1) / np.sqrt(n)
    return mean, Z_95 * sem


def nearest_eps_index(epsilon: float, eps_values: np.ndarray) -> int:
    return int(np.argmin(np.abs(eps_values - epsilon)))


def bootstrap_optimal_betas(
    fixed_regrets: np.ndarray,
    beta_values: np.ndarray,
    n_bootstrap: int,
    seed: int,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    rng = np.random.default_rng(seed)
    n_repeats = fixed_regrets.shape[2]

    sample_indices = rng.integers(0, n_repeats, size=(n_bootstrap, n_repeats))
    counts = np.zeros((n_bootstrap, n_repeats), dtype=float)
    np.add.at(counts, (np.arange(n_bootstrap)[:, None], sample_indices), 1.0 / n_repeats)

    boot_means = np.tensordot(fixed_regrets, counts.T, axes=([2], [0]))
    bootstrap = beta_values[np.argmin(boot_means, axis=0)].T

    center = np.mean(bootstrap, axis=0)
    lower = np.percentile(bootstrap, 2.5, axis=0)
    upper = np.percentile(bootstrap, 97.5, axis=0)

    return center, lower, upper


def epsilon_label(epsilon: float) -> str:
    power = int(np.round(np.log10(epsilon)))
    if np.isclose(epsilon, 10.0**power):
        return rf"$\epsilon=10^{{{power}}}$"
    return rf"$\epsilon={epsilon:.3g}$"


def plot_combined_simulation_study(
    fixed_regrets: np.ndarray,
    heuristic_regrets: np.ndarray,
    beta_values: np.ndarray,
    eps_values: np.ndarray,
    output_dir: Path,
    target_eps: list[float],
    n_bootstrap: int,
    seed: int,
    fit_exclude_largest_eps: int,
    dpi: int,
    write_png: bool,
    figure_size: tuple[float, float],
    clip_low_eps_y: bool,
    clip_focus_beta_min: float,
    mid_eps_clip_focus_beta_min: float,
) -> None:
    fixed_mean, fixed_ci = mean_and_ci(fixed_regrets, axis=2)
    heuristic_mean, heuristic_ci = mean_and_ci(heuristic_regrets, axis=1)

    center, lower, upper = bootstrap_optimal_betas(
        fixed_regrets,
        beta_values=beta_values,
        n_bootstrap=n_bootstrap,
        seed=seed,
    )

    x = -np.log(eps_values)
    order = np.argsort(x)

    x_sorted = x[order]
    center_sorted = center[order]
    lower_sorted = lower[order]
    upper_sorted = upper[order]

    fit_mask = np.ones_like(x_sorted, dtype=bool)
    if fit_exclude_largest_eps > 0:
        fit_mask[:fit_exclude_largest_eps] = False
    if np.count_nonzero(fit_mask) < 2:
        fit_mask[:] = True

    coefficients = np.polyfit(x_sorted[fit_mask], center_sorted[fit_mask], 1)
    trend = np.poly1d(coefficients)

    fig = plt.figure(figsize=figure_size, constrained_layout=False)

    outer = fig.add_gridspec(
        nrows=1,
        ncols=2,
        width_ratios=[1.05, 1.0],
        left=0.050,
        right=0.990,
        bottom=0.100,
        top=0.96,
        wspace=0.14,
    )

    left_grid = outer[0].subgridspec(nrows=len(target_eps), ncols=1, hspace=0.12)
    left_axes = []

    for i in range(len(target_eps)):
        if i == 0:
            ax = fig.add_subplot(left_grid[i, 0])
        else:
            ax = fig.add_subplot(left_grid[i, 0], sharex=left_axes[0])
        left_axes.append(ax)

    for i, (ax, epsilon) in enumerate(zip(left_axes, target_eps)):
        eps_idx = nearest_eps_index(epsilon, eps_values)
        actual_eps = eps_values[eps_idx]

        mean = fixed_mean[:, eps_idx]
        ci = fixed_ci[:, eps_idx]
        lower_ci = np.maximum(0.0, mean - ci)
        upper_ci = mean + ci

        heuristic = heuristic_mean[eps_idx]
        heuristic_margin = heuristic_ci[eps_idx]

        ax.fill_between(
            beta_values,
            lower_ci,
            upper_ci,
            color=COLORS["constant"],
            alpha=0.24,
            lw=0,
        )
        ax.plot(beta_values, lower_ci, color=COLORS["constant"], linewidth=0.35, alpha=0.42)
        ax.plot(beta_values, upper_ci, color=COLORS["constant"], linewidth=0.35, alpha=0.42)
        ax.plot(
            beta_values,
            mean,
            color=COLORS["constant"],
            linewidth=0.92,
            label=r"constant $\beta$",
        )

        ax.fill_between(
            beta_values,
            np.full_like(beta_values, max(0.0, heuristic - heuristic_margin)),
            np.full_like(beta_values, heuristic + heuristic_margin),
            color=COLORS["heuristic"],
            alpha=0.14,
            lw=0,
        )
        ax.axhline(
            heuristic,
            color=COLORS["heuristic"],
            linestyle=(0, (4, 2)),
            linewidth=1.0,
            label=r"heuristic $\beta_t$",
        )

        best_idx = int(np.argmin(mean))
        ax.scatter(
            beta_values[best_idx],
            mean[best_idx],
            s=14,
            marker="o",
            color=COLORS["optimal"],
            zorder=4,
        )

        focus_beta_min = None
        if clip_low_eps_y and actual_eps <= 0.0011:
            focus_beta_min = clip_focus_beta_min
        elif clip_low_eps_y and actual_eps <= 0.011:
            focus_beta_min = mid_eps_clip_focus_beta_min

        if focus_beta_min is not None and np.any(beta_values >= focus_beta_min):
            focus_mask = beta_values >= focus_beta_min
            focus_min = min(np.min(lower_ci[focus_mask]), heuristic - heuristic_margin)
            focus_max = max(np.max(upper_ci[focus_mask]), heuristic + heuristic_margin)
            focus_pad = max(0.006, 0.18 * (focus_max - focus_min))

            ax.set_ylim(max(0.0, focus_min - focus_pad), focus_max + focus_pad)

            if actual_eps <= 0.0011:
                ax.set_yticks([0.10, 0.15, 0.20])
            elif actual_eps <= 0.011:
                ax.set_yticks([0.50, 0.60, 0.70])
        else:
            y_min = min(np.min(lower_ci), heuristic - heuristic_margin)
            y_max = max(np.max(upper_ci), heuristic + heuristic_margin)
            y_pad = max(0.01, 0.08 * (y_max - y_min))
            ax.set_ylim(max(0.0, y_min - y_pad), y_max + y_pad)

        if i == 1:
            ax.text(
                0.035,
                0.08,
                epsilon_label(actual_eps),
                transform=ax.transAxes,
                ha="left",
                va="bottom",
                fontsize=8.0,
            )
        else:
            ax.text(
                0.035,
                0.86,
                epsilon_label(actual_eps),
                transform=ax.transAxes,
                ha="left",
                va="top",
                fontsize=8.0,
            )

        ax.grid(True, linestyle="--", linewidth=0.45, alpha=0.32)
        ax.spines[["top", "right"]].set_visible(False)
        ax.tick_params(axis="both", which="major", pad=1.5)

        if i < len(left_axes) - 1:
            ax.tick_params(labelbottom=False)

    for ax in left_axes:
        ax.set_xlim(0.0, 10.0)
        ax.set_xticks([0, 2, 4, 6, 8, 10])

    left_axes[-1].set_xlabel(r"$\beta$", labelpad=1.0)
    left_axes[len(left_axes) // 2].set_ylabel(r"$R_T/T$", labelpad=1.0)

    left_axes[-1].legend(
        loc="lower left",
        bbox_to_anchor=(0.03, 0.02),
        frameon=True,
        fancybox=False,
        framealpha=1.0,
        facecolor="white",
        edgecolor="#D9D9D9",
        handlelength=2.0,
        borderpad=0.25,
    )

    right_ax = fig.add_subplot(outer[1])

    yerr = np.vstack(
        [
            np.maximum(0.0, center_sorted - lower_sorted),
            np.maximum(0.0, upper_sorted - center_sorted),
        ]
    )

    right_ax.errorbar(
        x_sorted,
        center_sorted,
        yerr=yerr,
        fmt="o",
        ms=3.4,
        color=COLORS["summary"],
        ecolor=COLORS["summary"],
        elinewidth=0.9,
        capsize=0.0,
        alpha=0.78,
    )

    x_fit = np.linspace(x_sorted.min(), x_sorted.max(), 200)
    right_ax.plot(
        x_fit,
        trend(x_fit),
        color=COLORS["heuristic"],
        linestyle=(0, (4, 2)),
        linewidth=1.25,
    )

    intercept = coefficients[1]
    sign = "+" if intercept >= 0 else "-"
    equation = (
        rf"$\hat{{\beta}}_{{\mathrm{{opt}}}}"
        rf"={coefficients[0]:.2f}[-\log(\epsilon)]"
        rf"{sign}{abs(intercept):.2f}$"
    )

    right_ax.text(
        0.05,
        0.95,
        equation,
        transform=right_ax.transAxes,
        ha="left",
        va="top",
        fontsize=8.0,
    )

    right_ax.set_xlabel(r"$-\log(\epsilon)$", labelpad=1.0)
    right_ax.set_ylabel(r"$\hat{\beta}_{\mathrm{opt}}$", labelpad=1.0)
    right_ax.set_xlim(x_sorted.min() - 0.18, x_sorted.max() + 0.18)
    right_ax.set_ylim(0.0, max(upper_sorted.max(), trend(x_fit).max()) + 0.5)
    right_ax.set_xticks([1, 3, 5, 7])
    right_ax.grid(True, linestyle="--", linewidth=0.45, alpha=0.32)
    right_ax.spines[["top", "right"]].set_visible(False)
    right_ax.tick_params(axis="both", which="major", pad=1.5)

    output_dir.mkdir(parents=True, exist_ok=True)
    pdf_path = output_dir / "simulation_study_combined.pdf"
    png_path = output_dir / "simulation_study_combined.png"

    fig.savefig(pdf_path)
    if write_png:
        fig.savefig(png_path, dpi=dpi)

    plt.close(fig)

    print(f"Wrote {pdf_path}")
    if write_png:
        print(f"Wrote {png_path}")
    print(
        "Optimal-beta fit: "
        f"beta = {coefficients[0]:.4f} * -log(epsilon) + {coefficients[1]:.4f} "
        f"(excluded {fit_exclude_largest_eps} largest epsilon values)"
    )


def main() -> None:
    args = parse_args()
    style_for_paper()

    fixed_regrets, beta_values, eps_values = load_fixed_repeats(args.fixed_dir)
    heuristic_regrets, heuristic_eps_values = load_log_repeats(args.heuristic_dir)

    if not np.allclose(eps_values, heuristic_eps_values):
        raise ValueError("Fixed-beta and logarithmic-beta epsilon grids do not match")

    print(f"Loaded fixed-beta repeats: {fixed_regrets.shape[2]}")
    print(f"Loaded logarithmic-beta repeats: {heuristic_regrets.shape[1]}")

    plot_combined_simulation_study(
        fixed_regrets=fixed_regrets,
        heuristic_regrets=heuristic_regrets,
        beta_values=beta_values,
        eps_values=eps_values,
        output_dir=args.output_dir,
        target_eps=args.target_eps,
        n_bootstrap=args.bootstrap_samples,
        seed=args.seed,
        fit_exclude_largest_eps=args.fit_exclude_largest_eps,
        dpi=args.dpi,
        write_png=not args.no_png,
        figure_size=(args.figure_width, args.figure_height),
        clip_low_eps_y=not args.no_low_eps_y_clip,
        clip_focus_beta_min=args.clip_focus_beta_min,
        mid_eps_clip_focus_beta_min=args.mid_eps_clip_focus_beta_min,
    )


if __name__ == "__main__":
    main()


==> anc/supplementary_code/reproduce_all.py <==
#!/usr/bin/env python3
"""Run simulations and regenerate the paper figure."""

from __future__ import annotations

import argparse
import subprocess
import sys
from pathlib import Path


HERE = Path(__file__).resolve().parent


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Reproduce the TV-GP bandit simulation study."
    )
    parser.add_argument("--num-workers", type=int, default=None)
    parser.add_argument(
        "--n-repeats",
        type=int,
        default=100,
        help="Number of independent repeats for the paper-grid run.",
    )
    parser.add_argument(
        "--output-root",
        type=Path,
        default=Path("results"),
        help="Directory that will contain constant_beta/ and log_beta/ results.",
    )
    parser.add_argument(
        "--figure-dir",
        type=Path,
        default=Path("figures"),
        help="Directory where the combined figure will be written.",
    )
    parser.add_argument(
        "--smoke-test",
        action="store_true",
        help="Run a tiny configuration to verify the code path quickly.",
    )
    parser.add_argument("--overwrite", action="store_true")
    return parser.parse_args()


def run_command(command: list[str]) -> None:
    print("\n$ " + " ".join(command), flush=True)
    subprocess.run(command, cwd=HERE, check=True)


def main() -> None:
    args = parse_args()
    python = sys.executable

    worker_args = []
    if args.num_workers is not None:
        worker_args = ["--num-workers", str(args.num_workers)]

    overwrite_args = ["--overwrite"] if args.overwrite else []

    if args.smoke_test:
        constant_dir = "smoke_results/constant_beta"
        log_dir = "smoke_results/log_beta"
        figure_dir = "smoke_figures"
        common_sim_args = [
            "--n-repeats",
            "2",
            "--T",
            "20",
            "--grid-size",
            "5",
            "--n-eps-with-endpoint",
            "4",
            "--eps-min",
            "0.001",
            "--eps-max",
            "0.1",
        ]
        constant_extra_args = ["--n-beta", "3"]
        figure_extra_args = [
            "--bootstrap-samples",
            "50",
            "--target-eps",
            "0.1",
            "0.01",
            "0.001",
        ]
    else:
        constant_dir = str(args.output_root / "constant_beta")
        log_dir = str(args.output_root / "log_beta")
        figure_dir = str(args.figure_dir)
        common_sim_args = ["--n-repeats", str(args.n_repeats)]
        constant_extra_args = []
        figure_extra_args = []

    run_command(
        [
            python,
            "run_constant_beta_experiment.py",
            "--output-dir",
            constant_dir,
            *common_sim_args,
            *constant_extra_args,
            *worker_args,
            *overwrite_args,
        ]
    )
    run_command(
        [
            python,
            "run_log_beta_experiment.py",
            "--output-dir",
            log_dir,
            *common_sim_args,
            *worker_args,
            *overwrite_args,
        ]
    )
    run_command(
        [
            python,
            "make_simulation_figure.py",
            "--fixed-dir",
            constant_dir,
            "--heuristic-dir",
            log_dir,
            "--output-dir",
            figure_dir,
            *figure_extra_args,
        ]
    )


if __name__ == "__main__":
    main()


==> anc/supplementary_code/requirements.txt <==
# multiprocessing is part of the Python standard library.
numpy>=1.26
scipy>=1.11
matplotlib>=3.7


==> anc/supplementary_code/run_constant_beta_experiment.py <==
#!/usr/bin/env python3
"""Generate repeat-level results for constant-beta TV-GP-UCB."""

from __future__ import annotations

import argparse
import multiprocessing
import os
import time
from pathlib import Path

import numpy as np

from tvgp_simulation import (
    BETA_VALUES,
    EPS_VALUES,
    SimulationConfig,
    constant_beta_seed,
    constant_beta_worker,
    ensure_directory,
    prepare_common_params,
)


def parse_args() -> argparse.Namespace:
    default_workers = max(1, (os.cpu_count() or 2) - 2)
    parser = argparse.ArgumentParser(
        description="Run the constant-beta TV-GP-UCB simulation grid."
    )
    parser.add_argument("--output-dir", type=Path, default=Path("results/constant_beta"))
    parser.add_argument("--n-repeats", type=int, default=100)
    parser.add_argument("--T", type=int, default=10_000)
    parser.add_argument("--grid-size", type=int, default=20)
    parser.add_argument("--length-scale", type=float, default=0.1)
    parser.add_argument("--variance", type=float, default=1.0)
    parser.add_argument("--noise-variance", type=float, default=0.01)
    parser.add_argument("--base-seed", type=int, default=42)
    parser.add_argument("--num-workers", type=int, default=default_workers)
    parser.add_argument("--n-beta", type=int, default=len(BETA_VALUES))
    parser.add_argument("--beta-min", type=float, default=0.1)
    parser.add_argument("--beta-max", type=float, default=10.0)
    parser.add_argument(
        "--n-eps-with-endpoint",
        type=int,
        default=31,
        help="Number of geomspace points before dropping the largest epsilon.",
    )
    parser.add_argument("--eps-min", type=float, default=0.001)
    parser.add_argument("--eps-max", type=float, default=1.0)
    parser.add_argument("--overwrite", action="store_true")
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    start_time = time.time()

    beta_values = np.linspace(args.beta_min, args.beta_max, args.n_beta)
    eps_values = np.geomspace(args.eps_min, args.eps_max, args.n_eps_with_endpoint)[
        :-1
    ]

    config = SimulationConfig(
        n_repeats=args.n_repeats,
        T=args.T,
        grid_size=args.grid_size,
        length_scale=args.length_scale,
        variance=args.variance,
        noise_variance=args.noise_variance,
        base_seed=args.base_seed,
    )
    common_params = prepare_common_params(config)
    ensure_directory(args.output_dir)

    print("\n" + "=" * 72)
    print("Starting constant-beta simulations")
    print(f"Repeats: {args.n_repeats}")
    print(f"Tasks per repeat: {len(beta_values) * len(eps_values)}")
    print(f"Workers: {args.num_workers}")
    print(f"Output: {args.output_dir}")
    print("Existing repeat files are skipped unless --overwrite is used.")
    print("=" * 72)

    for repeat_idx in range(args.n_repeats):
        repeat_path = args.output_dir / f"results_repeat_{repeat_idx}.npz"
        if repeat_path.exists() and not args.overwrite:
            print(f"Skipping existing {repeat_path.name}")
            continue

        print(f"\n--- Constant-beta repeat {repeat_idx + 1}/{args.n_repeats} ---")
        tasks = []
        for beta_idx, beta in enumerate(beta_values):
            for eps_idx, epsilon in enumerate(eps_values):
                seed = constant_beta_seed(
                    repeat_idx=repeat_idx,
                    beta_idx=beta_idx,
                    eps_idx=eps_idx,
                    n_beta=len(beta_values),
                    n_eps=len(eps_values),
                    base_seed=args.base_seed,
                )
                tasks.append((beta, epsilon, seed, common_params))

        with multiprocessing.Pool(processes=args.num_workers) as pool:
            results_flat = pool.starmap(constant_beta_worker, tasks, chunksize=1)

        regret_rates = np.array(results_flat).reshape(
            len(beta_values),
            len(eps_values),
        )

        np.savez(
            repeat_path,
            regret_rates=regret_rates,
            beta_values=beta_values,
            eps_values=eps_values,
            T=args.T,
            grid_size=args.grid_size,
            length_scale=args.length_scale,
            variance=args.variance,
            noise_variance=args.noise_variance,
            base_seed=args.base_seed,
        )
        print(f"Wrote {repeat_path}")

    elapsed = time.time() - start_time
    print("\n" + "=" * 72)
    print(f"Constant-beta simulations complete in {elapsed:.2f} seconds.")
    print("=" * 72)


if __name__ == "__main__":
    main()



==> anc/supplementary_code/run_log_beta_experiment.py <==
#!/usr/bin/env python3
"""Generate repeat-level results for the logarithmic beta_t heuristic."""

from __future__ import annotations

import argparse
import multiprocessing
import os
import time
from pathlib import Path

import numpy as np

from tvgp_simulation import (
    EPS_VALUES,
    SimulationConfig,
    ensure_directory,
    log_beta_seed,
    log_beta_worker,
    prepare_common_params,
)


def parse_args() -> argparse.Namespace:
    default_workers = max(1, (os.cpu_count() or 2) - 2)
    parser = argparse.ArgumentParser(
        description="Run the logarithmic-beta TV-GP-UCB baseline."
    )
    parser.add_argument("--output-dir", type=Path, default=Path("results/log_beta"))
    parser.add_argument("--n-repeats", type=int, default=100)
    parser.add_argument("--T", type=int, default=10_000)
    parser.add_argument("--grid-size", type=int, default=20)
    parser.add_argument("--length-scale", type=float, default=0.1)
    parser.add_argument("--variance", type=float, default=1.0)
    parser.add_argument("--noise-variance", type=float, default=0.01)
    parser.add_argument("--base-seed", type=int, default=42)
    parser.add_argument("--num-workers", type=int, default=default_workers)
    parser.add_argument(
        "--n-eps-with-endpoint",
        type=int,
        default=31,
        help="Number of geomspace points before dropping the largest epsilon.",
    )
    parser.add_argument("--eps-min", type=float, default=0.001)
    parser.add_argument("--eps-max", type=float, default=1.0)
    parser.add_argument("--c1", type=float, default=0.8)
    parser.add_argument("--c2", type=float, default=4.0)
    parser.add_argument("--overwrite", action="store_true")
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    start_time = time.time()

    eps_values = np.geomspace(args.eps_min, args.eps_max, args.n_eps_with_endpoint)[
        :-1
    ]

    config = SimulationConfig(
        n_repeats=args.n_repeats,
        T=args.T,
        grid_size=args.grid_size,
        length_scale=args.length_scale,
        variance=args.variance,
        noise_variance=args.noise_variance,
        base_seed=args.base_seed,
    )
    common_params = prepare_common_params(config)
    ensure_directory(args.output_dir)

    print("\n" + "=" * 72)
    print("Starting logarithmic-beta simulations")
    print(f"Schedule: beta_t = {args.c1} log({args.c2} t)")
    print(f"Repeats: {args.n_repeats}")
    print(f"Tasks per repeat: {len(eps_values)}")
    print(f"Workers: {args.num_workers}")
    print(f"Output: {args.output_dir}")
    print("Existing repeat files are skipped unless --overwrite is used.")
    print("=" * 72)

    for repeat_idx in range(args.n_repeats):
        repeat_path = args.output_dir / f"results_repeat_{repeat_idx}.npz"
        if repeat_path.exists() and not args.overwrite:
            print(f"Skipping existing {repeat_path.name}")
            continue

        print(f"\n--- Logarithmic-beta repeat {repeat_idx + 1}/{args.n_repeats} ---")
        tasks = []
        for eps_idx, epsilon in enumerate(eps_values):
            seed = log_beta_seed(
                repeat_idx=repeat_idx,
                eps_idx=eps_idx,
                n_eps=len(eps_values),
                base_seed=args.base_seed,
            )
            tasks.append((epsilon, seed, common_params, args.c1, args.c2))

        with multiprocessing.Pool(processes=args.num_workers) as pool:
            regret_rates = pool.starmap(log_beta_worker, tasks, chunksize=1)

        np.savez(
            repeat_path,
            regret_rates=np.array(regret_rates),
            eps_values=eps_values,
            c1=args.c1,
            c2=args.c2,
            T=args.T,
            grid_size=args.grid_size,
            length_scale=args.length_scale,
            variance=args.variance,
            noise_variance=args.noise_variance,
            base_seed=args.base_seed,
        )
        print(f"Wrote {repeat_path}")

    elapsed = time.time() - start_time
    print("\n" + "=" * 72)
    print(f"Logarithmic-beta simulations complete in {elapsed:.2f} seconds.")
    print("=" * 72)


if __name__ == "__main__":
    main()



==> anc/supplementary_code/tvgp_simulation.py <==
"""Shared simulation code for the TV-GP bandit reproducibility package.

The defaults and seed formulas match the scripts used to generate the paper
figure. The implementation uses the finite-grid Kalman recursion described in
the appendix and stores one repeat-level ``.npz`` file at a time.
"""

from __future__ import annotations

from dataclasses import dataclass
from pathlib import Path
from typing import Literal

import numpy as np
from scipy.linalg import cholesky


BETA_VALUES = np.linspace(0.1, 10.0, 50)
EPS_VALUES = np.geomspace(0.001, 1.0, 31)[:-1]
Z_95 = 1.959963984540054


@dataclass(frozen=True)
class SimulationConfig:
    n_repeats: int = 100
    T: int = 10_000
    grid_size: int = 20
    length_scale: float = 0.1
    variance: float = 1.0
    noise_variance: float = 0.01
    base_seed: int = 42


def squared_exponential_kernel(
    X1: np.ndarray,
    X2: np.ndarray,
    length_scale: float,
    variance: float,
) -> np.ndarray:
    """Compute the squared exponential kernel matrix."""
    if X1.ndim == 1:
        X1 = X1.reshape(-1, 1 if X1.shape[0] > 0 else (0, 1))
    if X2.ndim == 1:
        X2 = X2.reshape(-1, 1 if X2.shape[0] > 0 else (0, 1))

    if X1.shape[0] == 0 or X2.shape[0] == 0:
        return np.empty((X1.shape[0], X2.shape[0]))

    sqdist = (
        np.sum(X1**2, axis=1).reshape(-1, 1)
        + np.sum(X2**2, axis=1)
        - 2 * np.dot(X1, X2.T)
    )
    sqdist = np.clip(sqdist, 0, np.inf)
    return variance * np.exp(-0.5 / length_scale**2 * sqdist)


def build_grid(grid_size: int) -> np.ndarray:
    x_coords = np.linspace(0, 1, grid_size)
    X1_mesh, X2_mesh = np.meshgrid(x_coords, x_coords)
    return np.vstack([X1_mesh.ravel(), X2_mesh.ravel()]).T


def prepare_common_params(config: SimulationConfig) -> dict[str, np.ndarray | int | float]:
    X_grid = build_grid(config.grid_size)
    N = X_grid.shape[0]

    print(f"Computing spatial kernel matrix K_spatial (N={N})...")
    K_spatial = squared_exponential_kernel(
        X_grid,
        X_grid,
        length_scale=config.length_scale,
        variance=config.variance,
    )
    K_spatial += np.eye(N) * 1e-9

    print("Computing Cholesky decomposition of K_spatial...")
    L_cholesky = cholesky(K_spatial, lower=True)

    return {
        "X_grid": X_grid,
        "N": N,
        "K_spatial": K_spatial,
        "cholesky_K_spatial": L_cholesky,
        "length_scale": config.length_scale,
        "variance": config.variance,
        "noise_variance": config.noise_variance,
        "T": config.T,
    }


def run_ucb_gp_kalman_trial(
    X_grid: np.ndarray,
    N: int,
    K_spatial: np.ndarray,
    cholesky_K_spatial: np.ndarray,
    length_scale: float,
    variance: float,
    noise_variance: float,
    T: int,
    epsilon: float,
    seed: int,
    beta_mode: Literal["constant", "log"],
    beta: float | None = None,
    c1: float = 0.8,
    c2: float = 4.0,
) -> float:
    """Run one TV-GP-UCB trajectory and return the average regret."""
    del X_grid, length_scale, variance

    np.random.seed(seed)

    g_samples_n01 = np.random.normal(0, 1, size=(T, N))
    g_samples_for_this_repeat = np.dot(cholesky_K_spatial, g_samples_n01.T).T

    true_f_samples_history = []
    if T > 0:
        current_f_sample = g_samples_for_this_repeat[0]
        true_f_samples_history.append(current_f_sample)
        for t_idx in range(1, T):
            f_prev = true_f_samples_history[t_idx - 1]
            g_curr = g_samples_for_this_repeat[t_idx]
            current_f_sample = (
                np.sqrt(1 - epsilon) * f_prev + np.sqrt(epsilon) * g_curr
            )
            true_f_samples_history.append(current_f_sample)

    m_posterior_prev_iter = np.zeros(N)
    P_posterior_prev_iter = np.copy(K_spatial)

    max_f_t_history = np.zeros(T)
    sampled_f_t_history = np.zeros(T)

    for t_ucb in range(T):
        f_true_at_current_t = true_f_samples_history[t_ucb]

        if t_ucb == 0:
            m_prior_current_t = np.zeros(N)
            P_prior_current_t = np.copy(K_spatial)
        else:
            m_prior_current_t = np.sqrt(1 - epsilon) * m_posterior_prev_iter
            P_prior_current_t = (
                (1 - epsilon) * P_posterior_prev_iter + epsilon * K_spatial
            )

        P_prior_current_t = (P_prior_current_t + P_prior_current_t.T) / 2.0

        current_mu_for_ucb = m_prior_current_t
        current_var_for_ucb = np.diag(P_prior_current_t)
        current_var_for_ucb = np.maximum(current_var_for_ucb, 1e-12)

        if beta_mode == "constant":
            if beta is None:
                raise ValueError("constant beta mode requires beta")
            beta_t = beta
        elif beta_mode == "log":
            time_step = t_ucb + 1
            beta_t = c1 * np.log(c2 * time_step)
            beta_t = max(0.0, beta_t)
        else:
            raise ValueError(f"Unknown beta_mode: {beta_mode}")

        ucb_scores = current_mu_for_ucb + np.sqrt(beta_t) * np.sqrt(
            current_var_for_ucb
        )
        next_idx_to_observe = np.argmax(ucb_scores)

        max_f_t_history[t_ucb] = np.max(f_true_at_current_t)
        sampled_f_t_history[t_ucb] = f_true_at_current_t[next_idx_to_observe]

        observation_noise_sample = np.random.normal(0, np.sqrt(noise_variance))
        observed_value = (
            f_true_at_current_t[next_idx_to_observe] + observation_noise_sample
        )

        f_pred_at_observed_point = current_mu_for_ucb[next_idx_to_observe]
        innovation = observed_value - f_pred_at_observed_point

        P_prior_col_observed = P_prior_current_t[:, next_idx_to_observe]
        innovation_cov = (
            P_prior_current_t[next_idx_to_observe, next_idx_to_observe]
            + noise_variance
        )

        if innovation_cov >= 1e-12:
            kalman_gain_vector = P_prior_col_observed / innovation_cov
        else:
            kalman_gain_vector = np.zeros(N)

        m_posterior_current_iter = (
            current_mu_for_ucb + kalman_gain_vector * innovation
        )
        P_posterior_current_iter = P_prior_current_t - np.outer(
            kalman_gain_vector,
            P_prior_current_t[next_idx_to_observe, :],
        )
        P_posterior_current_iter = (
            P_posterior_current_iter + P_posterior_current_iter.T
        ) / 2.0

        m_posterior_prev_iter = m_posterior_current_iter
        P_posterior_prev_iter = P_posterior_current_iter

    instantaneous_regret = max_f_t_history - sampled_f_t_history
    return float(np.sum(instantaneous_regret) / T)


def constant_beta_worker(
    beta: float,
    epsilon: float,
    seed: int,
    common_params: dict[str, np.ndarray | int | float],
) -> float:
    return run_ucb_gp_kalman_trial(
        beta=float(beta),
        epsilon=float(epsilon),
        seed=int(seed),
        beta_mode="constant",
        **common_params,
    )


def log_beta_worker(
    epsilon: float,
    seed: int,
    common_params: dict[str, np.ndarray | int | float],
    c1: float,
    c2: float,
) -> float:
    return run_ucb_gp_kalman_trial(
        epsilon=float(epsilon),
        seed=int(seed),
        beta_mode="log",
        c1=float(c1),
        c2=float(c2),
        **common_params,
    )


def constant_beta_seed(
    repeat_idx: int,
    beta_idx: int,
    eps_idx: int,
    n_beta: int,
    n_eps: int,
    base_seed: int,
) -> int:
    return base_seed + repeat_idx * n_beta * n_eps + beta_idx * n_eps + eps_idx


def log_beta_seed(
    repeat_idx: int,
    eps_idx: int,
    n_eps: int,
    base_seed: int,
) -> int:
    return base_seed + repeat_idx * n_eps + eps_idx


def ensure_directory(path: Path) -> None:
    path.mkdir(parents=True, exist_ok=True)


